Improving Image Captioning by Concept-based Sentence Reranking

This paper describes our winning entry in the ImageCLEF 2015 image sentence generation task. We improve Google's CNN-LSTM model by introducing concept-based sentence reranking, a data-driven approach which exploits the large amounts of concept-level annotations on Flickr. Different from previous usage of concept detection that is tailored to specific image captioning models, the propose approach reranks predicted sentences in terms of their matches with detected concepts, essentially treating the underlying model as a black box. This property makes the approach applicable to a number of existing solutions. We also experiment with fine tuning on the deep language model, which improves the performance further. Scoring METEOR of 0.1875 on the ImageCLEF 2015 test set, our system outperforms the runner-up (METEOR of 0.1687) with a clear margin.

==> doit.sh <==
filename=sent-rerank
cmd=pdflatex
$cmd $filename
bibtex $filename
$cmd $filename
$cmd $filename

for ext in aux blg log
do
    rm $filename.$ext
done

#mv $filename.pdf submission_38_camera_ready.pdf






==> plot_bar.py <==
import os
import numpy as np
import sys
import matplotlib.pyplot as plt
from matplotlib.font_manager import FontProperties


task = 'Subtask2_NoisyTrack'
metric = 'METEOR'
ext = 'pdf'

resfile = '%s-%s.%s' % (task, metric, ext)

renamed = {'RUC_run1_dev2k': 'dev2k',
           'RUC_run2_dev2k_rerank-hierse': 'dev2k + HierSE reranking',
           'RUC_run3_dev2k_rerank-tagrel': 'dev2k + NeiVote reranking',
           'RUC_run4_finetune-mscoco': 'mscoco + finetune ',
           'RUC_run5_finetune-mscoco_rerank-hierse': 'mscoco + finetune + HierSE reranking',
           'RUC_run6_finetune-mscoco_rerank-tagrel': 'mscoco + finetune + NeiVote reranking'}

y_max = 0.20

ylabel = metric
xlabel = 'ImageCLEF 2015 submission'

bar_width = 0.5
#opacity = 0.4

colors = 'red black Orange Yellow blue gray RosyBrown Gray'.split()

datafile = '%s_Meteor.txt' % task
data = []
ours = []

input = open(datafile).readlines()
input = [x.strip() for x in input if x.startswith(' ') and x.strip() and not x.strip().startswith('-') and not x.strip().startswith('MEAN')]

for line in input:
    print line.split()[:2]
    runName, score = line.split()[:2]
    if runName.find('Multimedia_Computing_Lab')>= 0:
        continue
    data.append(score)
    runName = os.path.splitext(os.path.split(runName)[-1])[0]
    if runName.startswith('RUC'):
        ours.append( (renamed[runName], score) )
 
ours.sort(key=lambda v:float(v[1]), reverse=True)
print '\n'.join(['%s %s' % (x[0],x[1]) for x in ours])


data.sort(key=lambda v:float(v), reverse=True)
index = np.arange(len(data))

fig, ax = plt.subplots()

rects1 = plt.bar(index+0.7, map(float, data), bar_width,
                 #alpha=opacity,
                 color='w',
                 label='runs form other teams')


for i in range(len(ours)):
    idx = data.index(ours[i][1])
    Y = [0] * len(data)
    Y[idx] = float(ours[i][1])
    rects2 = plt.bar(index+0.7, Y, bar_width,
                 #alpha=opacity,
                 color=colors[i],
                 label=ours[i][0])
                 
plt.xlabel(xlabel)
plt.ylabel(ylabel)
#plt.title('Scores by group and gender')
#plt.xticks(index + bar_width, ('A', 'B', 'C', 'D', 'E'))
ax.set_xlim([0, len(data)+1])
ax.set_ylim([0, y_max])

fontP = FontProperties()
fontP.set_size('small')

plt.legend(loc='best', prop = fontP)

plt.tight_layout()
plt.savefig(resfile, bbox_inches='tight')
#plt.show()

